Testing gravity with the two-body problem

Gravitational waves provide a new probe into the strong-field regime of gravity. It is thus essential to identify the predictions of General Relativity on the nature of the two-body problem, and to contrast them to alternative theories. This thesis aims at comparing the predictions of General Relativity and scalar-tensor theories on gravitational observables using Effective Field Theory techniques. In a first part, we show how simple scalar-tensor theories can be embedded in the Non-Relativistic General Relativity approach to the two-body problem and highlight their essential features. Furthermore, we study the effects of a disformal coupling of the scalar on the two-body dynamics and introduce a resummation technique. This new Non-Relativistic Scalar-Tensor formalism will provide a basis for the study of the Vainshtein mechanism in two-body configurations which is at the core of the second part of this thesis. Finally, in a last part we devise an Effective Field Theory formalism adapted to gravitational wave generation in theories featuring scalar hair, in the extreme mass ratio regime.

==> Figures/.ipynb_checkpoints/Figures-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "mu2=1\n",
    "g=1\n",
    "V0=mu2**2/(4*g)\n",
    "xtab=np.linspace(-5,5,1000)\n",
    "HiggPot=V0-m2"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/.ipynb_checkpoints/Untitled-checkpoint.ipynb <==
{
 "cells": [],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 2
}


==> Figures/Figures.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "%matplotlib inline\n",
    "from matplotlib import rc\n",
    "rc('text', usetex=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXQAAADwCAYAAAAQNZ8pAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nuhBCeAgp6EII4SGkoAshhIf4/4Zikiy2W9XHAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x11a0f3c50>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "mu2=2\n",
    "g=0.8\n",
    "V0=mu2**2/(4*g)\n",
    "xtab=np.linspace(-2,2,1000)\n",
    "HiggsPot=V0-mu2*xtab**2+g*xtab**4\n",
    "\n",
    "plt.plot(xtab, HiggsPot, label='$\\mu^2 >0$')\n",
    "#plt.plot(xtab, xtab*0, color='black')\n",
    "\n",
    "mu2=-2\n",
    "g=0.8\n",
    "V0=mu2**2/(4*g)\n",
    "HiggsPot2=V0-mu2*xtab**2+g*xtab**4\n",
    "plt.plot(xtab, HiggsPot2, label='$\\mu^2 <0$', linestyle='--')\n",
    "\n",
    "plt.ylim(0,5)\n",
    "plt.xlim(-2,2)\n",
    "plt.legend()\n",
    "plt.xticks([])\n",
    "plt.yticks([0,V0], ['\\Large $0$','\\Large $V_0$'])\n",
    "\n",
    "plt.savefig('electroweak.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

